Beyond the Solar Circle $-$ Trends in Massive Star Formation Between the Inner and Outer Galaxy

We have compiled the most complete compact and ultracompact HII region catalogue to date via multi-wavelength inspection of survey data. We utilise data from the recently available SASSy 850$\mu$m survey to identify massive star forming clumps in the outer Galaxy ($R_{\rm{GC}}>8.5$ kpc) and cross-match with infrared and radio data of known UC HII regions from the RMS database. For the inner Galaxy sample ($R_{\rm{GC}}<8.5$ kpc), we adopt the compact HII regions from previous works that used similar methods to cross match ATLASGAL with either CORNISH or RMS, depending on the location within the Galactic plane. We present a new UC HII region catalogue that more than doubles the original sample size of previous work, totaling 536 embedded HII regions and 445 host clumps. We examine the distance independent values of N$_{\rm{Ly}}/$M and L$_{\rm{bol}}/$M as proxies for massive star formation efficiency and overall star formation efficiency, respectively. We find a significant trend showing that L$_{\rm{bol}}/$M decreases with increasing $R_{\rm{GC}}$, suggesting that the overall star formation per unit mass is less in the outer Galaxy.

==> HII_catalogue/plot_LbolVsNlyman.py <==
import numpy as np
from astropy.table import Table
from astropy.io import ascii
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
import math


#Read in the data inputs

#HII_ALL = ascii.read('HIIregions_all_noCornish.csv', header_start=0, data_start=1, delimiter=',')
HII_ALL = ascii.read('HIIregions_all_noCornish_copiedmajminsizesfromJames.csv', header_start=0, data_start=1, delimiter=',')
CLUMP_ALL = ascii.read('clumps_all_noCornish.csv', header_start=0, data_start=1, delimiter=',')

HII_CORNISH = ascii.read('HIIregions_cornish.csv', header_start=0, data_start=1, delimiter=',')
CLUMP_CORNISH = ascii.read('clumps_cornish.csv', header_start=0, data_start=1, delimiter=',')

#Set text size
plt.rcParams['font.family'] = 'serif'
plt.rc('xtick', labelsize=14) 
plt.rc('ytick', labelsize=14)
plt.rcParams.update({'font.size': 14})

#Plot 20 - Make a plot of Bolometric Luminosity vs Lyman Flux of HII regions.
x=6
y=44

plt.scatter(HII_CORNISH['LogLbol'], HII_CORNISH['log_Nly'], marker='+', color='blue')
plt.scatter(HII_ALL['LogLbol'], HII_ALL['log_Nly'], marker='.', color='red')
plt.errorbar(x,y,yerr=0.05, xerr=0.3, color='black')
plt.minorticks_on()
plt.xlabel('Log[Bolometric Luminosity (L$_{\odot}$)]')
plt.ylabel('Log[Lyman Continuum Flux (s$^{-1}$)]')
#plt.savefig('Lbol_Lyman.png', bbox_inches='tight')
plt.savefig('Lbol_Lyman_copJ.png', bbox_inches='tight')
#plt.show()


#Color code? Surveys? Something else? James uses deconvolved Radii of UC HII regions (pc)
#Models? Completeness lines? - 
#Show curve for single OB ZAMS star (Martins et al 2005)
#MC simulation results from James' paper?
#Curve expected from bluebody with same radius and temp as ZAMS star
plt.cla()
